Stellar Spins in the Open Cluster NGC 2516

Measuring the distribution of stellar spin axis orientations in a coeval group of stars probes the physical processes underlying the stars' formation. In this paper, we use spectro-photometric observations of the open cluster NGC 2516 to determine the degree of spin alignment among its stars. We combine TESS light curves, ground-based spectroscopy from the Gaia-ESO and GALAH surveys, broad-band stellar magnitudes from several surveys, and Gaia astrometry to measure 33 stellar inclinations and quantify overall cluster rotation. Our measurements suggest that stellar spins in this cluster are isotropically oriented, while allowing for the possibility that they are moderately aligned. An isotropic distribution of NGC 2516 spins would imply a star-forming environment in which turbulence dominated ordered motion, while a moderately aligned distribution would suggest a more substantial contribution from rotation. We also perform a three-dimensional analysis of the cluster's internal kinematics, finding no significant signatures of overall rotation. Stemming from this analysis, we identify evidence of cluster contraction, suggesting possible ongoing mass segregation in NGC 2516.

==> anc/table1.txt <==
Title: Stellar Spins in the Open Cluster NGC 2516 
Authors: Healy B.F., McCullough P.R.
Table: Rotation periods of stars with > 68% confidence in NGC 2516 membership
================================================================================
Byte-by-byte Description of file: datafile1.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label  Explanations
--------------------------------------------------------------------------------
   1- 19 I19    ---    Gaia   Gaia DR2 source ID
  21- 38 F18.14 deg    RAdeg  Right Ascension, decimal degree (ICRS) at Ep=2015.5
  40- 57 F18.14 deg    DEdeg  Declination, decimal degree (ICRS) at Ep=2015.5
  59- 61 F3.1   ---    Pmemb  Membership likelihood (<1)
  63- 69 F7.4   mag    BP-RP  Gaia GBP - GRP color
  71- 76 F6.4   mag  e_BP-RP  Uncertainty in BP-RP
  78- 83 F6.4   d      Per    Period
  85- 90 F6.4   d    e_Per    Uncertainty in Per
--------------------------------------------------------------------------------
5290024533163062144 120.92347226164134 -60.90750623116792 0.7 -0.0077 0.0019 1.9006 0.0083 
5290715370058746368 118.82502897553022 -60.95971871090102 0.8  0.4061 0.0018 1.096  0.017  
5289930181318610432 121.13929660975464 -61.34479131354677 0.8  0.4116 0.0013 2.033  0.039  
5290671286515023744 119.38225580226509 -60.99150692742205 0.9  0.4944 0.0014 0.69   0.14   
5290868820655092992 120.21154427209193 -60.15293043282518 0.9  0.5183 0.0014 0.333  0.063  
5290739147002207232 119.26231707080545 -60.61018506511502 0.8  0.5372 0.0022 0.3911 0.0083 
5290771204639131648 120.22870081935700 -60.75408999358951 1.0  0.5516 0.0020 0.490  0.010  
5290738356723303936 119.35428362253285 -60.65477258818015 0.9  0.5599 0.0067 1.019  0.029  
5291032132489758208 119.25403743603239 -60.19601543927814 0.9  0.5785 0.0015 1.421  0.052  
5289934751163440000 121.15734269335677 -61.25043270220286 0.8  0.5932 0.0014 1.596  0.020  
5290766737873019648 119.69827998860666 -60.86042676271715 1.0  0.5993 0.0014 0.303  0.010  
5290777419450772352 120.31495655798481 -60.60324707704772 0.7  0.6197 0.0022 0.869  0.026  
5290763095740848128 119.77089232461998 -60.94330916803846 0.8  0.6359 0.0013 1.124  0.019  
5290719390148237184 119.17961320290132 -60.90963640512329 0.8  0.6684 0.0018 1.083  0.062  
5291040103949259264 119.65314123565898 -60.03608363317619 0.7  0.6786 0.0012 0.527  0.016  
5290704306227620992 118.54025239558801 -60.97421706363469 0.9  0.7243 0.0010 0.307  0.021  
5290838962037067648 119.54578810711885 -60.41739304924166 1.0  0.7303 0.0012 0.809  0.016  
5290664929967787264 119.25998129356094 -61.03465617585395 1.0  0.7375 0.0012 1.438  0.063  
5290771032840440832 120.25893515927606 -60.75072932871493 0.8  0.7447 0.0012 1.526  0.016  
5290952074299736704 118.73770140603398 -60.23360121352265 0.9  0.7512 0.0017 2.255  0.020  
5290830097230075904 119.96543161509750 -60.36926980260596 0.9  0.7626 0.0012 1.902  0.016  
5290646130890161536 119.47538419760951 -61.29692045707512 0.7  0.7665 0.0013 1.1845 0.0083 
5290782023655716736 121.01774663158530 -60.65093999027233 0.8  0.7770 0.0015 1.889  0.016  
5290001787016179328 120.59691587093941 -61.00152382880110 0.9  0.7774 0.0014 1.967  0.021  
5290777522534884864 120.35195969813897 -60.58772334905382 0.9  0.7795 0.0020 1.408  0.010  
5290648712171776896 119.76297452068110 -61.25246406783837 0.8  0.7837 0.0011 0.90   0.14   
5290798692429758976 120.53029623310076 -60.51795044266886 0.9  0.7887 0.0015 1.743  0.024  
5291030448862535808 119.23937225765353 -60.29882809895027 0.7  0.7991 0.0021 1.984  0.016  
5290765397843334912 119.98590374486979 -60.82449457074340 0.8  0.803  0.019  4.051  0.033  
5290826936134381440 120.12958796129628 -60.46347441474985 0.8  0.8042 0.0014 1.654  0.010  
5289987115408111360 120.78885177123001 -61.11000005140060 0.9  0.8086 0.0012 1.473  0.021  
5290737188497096064 119.03197253798619 -60.68618697180118 0.9  0.8104 0.0019 1.447  0.017  
5290824320493640576 120.13826831046497 -60.52314393476707 0.8  0.8278 0.0018 1.3173 0.0083 
5290723204083832448 119.28904318367995 -60.80071348518938 0.9  0.8313 0.0013 1.587  0.050  
5290770345645486976 119.96923296451449 -60.68772763255449 0.9  0.8407 0.0015 2.358  0.028  
5289995494884385280 120.41702213123246 -61.07836903572935 0.9  0.8450 0.0026 1.7756 0.0083 
5290885863084040704 117.87070182328185 -61.10139305676874 0.8  0.8601 0.0015 3.753  0.083  
5290725231308404864 119.42793480566988 -60.73903354155364 0.9  0.8640 0.0021 2.41   0.24   
5290000069029332736 120.74104187059420 -61.02869473076939 0.7  0.8678 0.0017 3.004  0.039  
5290027625539444224 120.87639071903241 -60.87598881701992 0.8  0.8697 0.0024 3.108  0.031  
5290747977456314880 120.12015586964222 -61.01335054460787 0.7  0.8804 0.0022 3.1928 0.0083 
5290756361232528768 120.69107895830750 -60.80930751261253 0.9  0.8848 0.0025 3.608  0.057  
5289898020605414016 119.98416898329307 -61.32024360559023 0.9  0.8863 0.0016 2.239  0.017  
5290007112775924992 121.12504379040526 -61.07513696914864 1.0  0.8867 0.0031 3.223  0.028  
5290775190368696320 120.10015261002032 -60.70097758458903 0.9  0.8886 0.0021 3.025  0.033  
5290708601194720384 118.35635549346146 -60.88904343014401 1.0  0.8928 0.0015 2.219  0.076  
5290737669533445248 119.14194733564472 -60.65159281835851 0.7  0.8941 0.0031 3.2738 0.0083 
5290728834785867264 118.70912021335729 -60.84460613454599 0.8  0.9001 0.0025 2.921  0.048  
5290754643245585792 120.30332781353981 -60.89803478262781 0.9  0.9022 0.0074 3.050  0.010  
5290914759623592192 118.22187494693976 -60.59532138660926 0.8  0.9109 0.0040 3.658  0.028  
5289982713061723008 120.90914490583260 -61.20249189416386 0.7  0.9115 0.0030 3.83   0.13   
5290697709157756160 117.86359508823296 -61.16573426972106 0.8  0.9164 0.0021 2.4821 0.0083 
5290660738079873408 119.33371932380165 -61.12049818566914 0.7  0.9174 0.0014 4.386  0.031  
5290667541308087168 119.64520129184184 -61.05329746749391 0.7  0.9182 0.0061 3.026  0.048  
5291035912061108992 119.62697416831926 -60.15777401269349 0.8  0.9187 0.0025 5.45   0.20   
5290720042987976576 119.29510027621033 -60.84721976842853 0.8  0.9196 0.0017 3.746  0.048  
5289890495822656640 119.49936785349912 -61.45191965058128 0.7  0.9228 0.0015 1.9970 0.0083 
5290011235944457088 121.04878407203618 -61.00228648087603 1.0  0.9234 0.0077 4.25   0.17   
5290844734478459648 119.94449144795067 -60.25588879964302 0.9  0.9298 0.0025 4.144  0.088  
5290666854113227136 119.42030238176967 -61.05843343694794 0.7  0.9307 0.0030 2.762  0.090  
5290842672894136064 119.79263750524981 -60.33254040238226 0.8  0.9329 0.0022 3.642  0.035  
5290000721864368768 120.88048804773847 -60.96489692375489 0.9  0.9367 0.0020 4.356  0.097  
5290640328395589120 119.16385152778899 -61.46523990825586 0.7  0.9377 0.0020 2.173  0.037  
5290724715912323840 119.35501004365904 -60.77976029812454 0.7  0.9390 0.0058 3.537  0.028  
5290652938419483904 119.58680314089415 -61.19606083835880 0.9  0.9395 0.0026 2.5387 0.0083 
5290667713106775040 119.59901513827423 -61.06229686480379 0.9  0.9424 0.0022 3.381  0.044  
5290814807146918016 119.64881348525311 -60.78119984139701 0.9  0.9447 0.0048 2.668  0.074  
5290655481040144256 119.71094648064117 -61.11404881124890 1.0  0.9587 0.0022 3.408  0.039  
5290667472588665600 119.65382340795934 -61.07613508250784 0.7  0.9602 0.0032 4.251  0.031  
5290000996742276224 120.84439494423289 -60.93338758574929 0.7  0.9616 0.0021 4.264  0.028  
5290951112226990336 118.60915787584503 -60.32160973354202 0.7  0.9630 0.0037 4.854  0.035  
5290753230194611968 120.40235441275564 -60.98388239653362 0.9  0.9735 0.0023 4.605  0.074  
5290715954179096320 119.00514621335617 -60.95737864958140 0.7  0.9737 0.0042 2.0446 0.0083 
5290757014067554688 120.55430948073405 -60.77534556650559 0.7  0.9761 0.0028 4.451  0.096  
5290707948359695488 118.47322859475923 -60.89376855714432 0.8  0.9779 0.0019 2.298  0.021  
5291030208344498560 119.50151861534715 -60.16886393684160 0.7  0.9785 0.0032 4.93   0.14   
5290725781064133760 119.29150030913925 -60.73612291569221 0.7  0.9796 0.0035 3.188  0.013  
5291010004818471680 118.00026430448358 -60.13156244985544 0.7  0.9819 0.0035 3.804  0.028  
5290745881512256000 119.95099906476203 -61.08883027788341 0.7  0.9836 0.0027 4.570  0.025  
5290994302418060160 118.26849468047574 -60.24458159112302 0.9  0.9870 0.0035 4.516  0.021  
5290710800218328192 118.83224056030620 -61.07213912553202 0.7  0.9876 0.0021 3.542  0.023  
5290742411177350144 119.18376077084257 -60.58112905466478 0.7  0.9900 0.0024 4.82   0.16   
5290896480243232896 118.24919012842989 -60.85621389391147 0.9  0.9922 0.0019 3.968  0.045  
5290793366670504320 121.14481925756529 -60.46346684120108 0.8  1.0117 0.0028 4.60   0.17   
5290007387653835648 121.23563921250691 -61.04624412214939 0.9  1.0154 0.0025 5.35   0.20   
5290636377025252864 118.57250499399009 -61.34437266163523 0.9  1.0183 0.0031 1.907  0.010  
5290817281048004736 119.80580283220925 -60.67328126354531 0.9  1.0258 0.0022 4.218  0.081  
5290713652076611200 118.77460824476587 -61.07481309495692 0.9  1.0261 0.0020 3.726  0.031  
5291002445676294016 118.83699093314563 -60.05180969179526 0.7  1.0323 0.0033 5.067  0.048  
5290762752143565184 119.94778698447314 -60.90419204868920 0.8  1.0366 0.0029 4.918  0.024  
5290721726615163648 119.40028378643350 -60.80348416380406 0.8  1.0542 0.0056 4.77   0.28   
5290704581105449856 118.53327076607519 -60.94776586521699 1.0  1.0576 0.0025 3.780  0.017  
5290772029272852864 120.19865342401027 -60.72687838887357 0.8  1.0585 0.0024 5.23   0.11   
5290946782899935872 118.68086196060591 -60.41206646666542 0.8  1.0652 0.0022 5.77   0.36   
5290646410069174400 119.45002645205881 -61.27612430327762 1.0  1.0793 0.0035 5.34   0.12   
5290795119017167232 121.26562003974175 -60.40872621306583 0.8  1.0930 0.0023 1.080  0.023  
5290752787819629056 120.19991090144141 -60.86563280023116 0.9  1.0970 0.0026 6.21   0.31   
5290850609994130560 120.49003975165806 -60.35461422458664 0.9  1.0993 0.0038 6.03   0.43   
5290888199546264576 118.00949474243910 -60.99706113762702 0.7  1.1194 0.0033 6.108  0.051  
5290645860313348608 119.35654858695010 -61.32122149833599 0.9  1.1216 0.0077 0.9429 0.0083 
5289992372447986816 120.11521350882533 -61.26148321289817 0.9  1.1554 0.0035 6.29   0.14   
5290618956638156672 118.85086811456365 -61.49196303547195 0.9  1.1746 0.0032 5.38   0.13   
5290732721731067136 118.54850395582980 -60.79997209857641 0.8  1.1899 0.0077 2.071  0.010  
5291043917879994880 119.12733983719430 -60.17093400484393 0.7  1.1942 0.0051 5.17   0.12   
5290767459427547136 119.83976744366652 -60.77921111226357 0.7  1.1943 0.0089 5.97   0.20   
5289872972356315520 119.67760602546025 -61.63805824159115 0.8  1.2063 0.0034 0.771  0.023  
5290739937276199168 119.30063041431670 -60.55244766708006 0.7  1.2207 0.0043 0.9792 0.0083 
5290673348103622272 119.49029455268763 -60.89410066215391 0.9  1.2343 0.0055 2.4006 0.0083 
5290704409306836608 118.56460008553508 -60.96882436482340 0.9  1.2367 0.0067 5.095  0.031  
5290927816324296960 118.64465625230622 -60.53243697675254 0.8  1.2860 0.0029 3.87   0.27   
5290758933911651584 120.31384443401782 -60.79427318343438 0.9  1.2987 0.0077 0.614  0.010  
5290826317659219456 120.28625557589508 -60.47635910642406 0.9  1.3175 0.0053 3.186  0.020  
5290001718296770688 120.60422127354934 -61.01988435948877 0.8  1.3301 0.0057 7.30   0.16   
5290835113751864704 119.72344886572142 -60.46907589635347 0.7  1.4031 0.0054 6.43   0.20   
5290664689449614720 119.19830630002960 -61.07696413362406 0.9  1.4065 0.0045 4.42   0.67   
5289994502751632384 120.17938856509484 -61.10317052582211 0.7  1.4098 0.0049 4.42   0.36   
5290653075858442752 119.62662452597256 -61.16857600520724 0.8  1.4377 0.0067 0.4744 0.0083 
5290002989607023488 120.57159918960267 -60.95804356000571 0.7  1.4393 0.0054 0.553  0.010  
5290732584292109952 118.49878677001941 -60.82212750925764 0.8  1.4662 0.0077 2.515  0.016  
5290935787783733504 118.97026410311324 -60.41473278210773 0.8  1.4991 0.0076 3.57   0.28   
5290755193001408128 120.39132695347004 -60.86056559032355 0.7  1.5565 0.0062 4.702  0.034  
5290717672165866496 119.04696793529220 -60.84940925748857 0.9  1.5886 0.0087 2.965  0.046  
5290920841297756288 118.52640497189377 -60.73091826579626 1.0  1.6126 0.0066 5.534  0.063  
5290836934817777664 119.41402043894176 -60.47627080112417 0.8  1.6134 0.0060 6.36   0.18   
5290792851274423296 121.01626789168782 -60.51101809669859 1.0  1.6291 0.0072 3.688  0.013  
5290933863638628096 118.76495429935075 -60.47918881500922 0.8  1.6847 0.0075 4.900  0.047  
5290765947599154048 120.06859664295227 -60.77082477379771 1.0  1.6886 0.0055 0.4113 0.0083 
5290764813727873664 120.07774157126259 -60.84110967790678 0.9  1.728  0.012  0.345  0.010  
5290856657307951232 120.48295728526716 -60.20805839370167 0.7  1.8140 0.0068 0.5571 0.0083 
5290935993942419840 118.95439459043625 -60.39659001916488 0.8  1.822  0.012  0.2661 0.0083 
5290723032285137024 119.24813996671055 -60.83236638554526 0.8  1.8405 0.0090 0.3905 0.0083 
5290661253475851392 118.96634354343598 -61.22241062296897 0.8  1.8440 0.0086 1.225  0.037  
5290934997509679232 118.71507656825491 -60.42506233098621 0.9  1.857  0.011  1.076  0.010  
5290715919819356800 118.96424957852149 -60.96702259898470 0.7  1.8827 0.0060 0.221  0.010  
5290744983857413376 120.11979893793894 -61.12912072833813 0.8  1.917  0.011  0.486  0.017  
5290703069277036928 118.52494354243255 -61.02361102351018 1.0  1.9184 0.0086 2.02   0.49   
5290941628939128320 118.49248387570709 -60.41951334885757 0.9  1.994  0.015  3.679  0.010  
5290766630492796288 119.78993142841172 -60.84762027464424 0.7  2.071  0.012  0.7661 0.0083 
5290741449104650112 118.88633000457749 -60.61865252762589 0.9  2.0785 0.0089 0.2548 0.0083 
5290642046382523008 119.57602414533608 -61.35245976984503 0.8  2.0805 0.0075 4.39   0.17   
5290843257009705344 119.91559827025532 -60.27343961379640 0.8  2.100  0.011  1.054  0.034  
5290847311458830336 119.79037202932886 -60.21320987366585 0.8  2.119  0.015  5.65   0.25   
5290655687198404864 119.62997956802782 -61.08969061592808 0.8  2.127  0.017  0.994  0.010  
5290894727896572160 118.24967790974463 -60.89129975872747 0.8  2.130  0.012  5.65   0.28   
5289999862870907776 120.85807466127473 -60.98100710497903 0.7  2.1550 0.0091 1.886  0.017  
5289886407013890688 119.73449588162602 -61.52010052847776 0.9  2.163  0.012  0.375  0.073  
5289958425026796288 121.28565505123679 -61.18736195636068 0.7  2.195  0.010  0.3387 0.0083 
5290655893357015168 119.77976905049262 -61.08438726681376 0.8  2.204  0.013  0.5030 0.0083 
5290716675733528960 119.06029229768161 -60.90868083788934 0.9  2.217  0.013  0.358  0.016  
5290717156769863296 118.96738202201645 -60.90095407546497 0.8  2.219  0.010  0.313  0.052  
5290672660908940032 119.60211781376343 -60.91105784500765 1.0  2.224  0.020  0.7869 0.0083 
5290665754601680384 119.46487212393038 -61.11515122295353 0.7  2.235  0.015  0.58   0.15   
5290738180632123264 119.23139009990891 -60.65826752292595 0.8  2.262  0.013  0.302  0.010  
5290740658830679168 119.06335487769219 -60.63935146365284 0.8  2.287  0.014  0.560  0.015  
5289885616739974016 119.74149451557692 -61.54422365517625 0.8  2.289  0.011  0.696  0.021  
5290843600607099776 120.07425036657290 -60.28405534769107 0.8  2.340  0.015  5.24   0.22   
5291050927266764288 119.26348529546712 -59.95901630416561 0.8  2.360  0.018  1.551  0.010  
5290713686436348800 118.74796896100209 -61.07296666629273 0.8  2.408  0.013  0.848  0.010  


==> anc/table2.txt <==
Title: Stellar Spins in the Open Cluster NGC 2516 
Authors: Healy B.F., McCullough P.R.
Table: Inclinations and intermediate measurements for 33 NGC 2516 stars
================================================================================
Byte-by-byte Description of file: datafile2.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label  Explanations
--------------------------------------------------------------------------------
   1- 19 I19    ---     Gaia    Gaia DR2 source ID
  21- 38 F18.14 deg     RAdeg   Right Ascension, decimal degree (ICRS) at Ep=2015.5
  40- 57 F18.14 deg     DEdeg   Declination, decimal degree (ICRS) at Ep=2015.5
  59- 61 F3.1   ---     Pmemb   Membership likelihood (<1)
  63- 67 F5.2   km/s    RVel    Radial Velocity
  69- 72 F4.2   km/s  e_RVel    Uncertainty in RVel
  74- 77 I4     K       Teff    Effective temperature
  79- 81 I3     K     e_Teff    Uncertainty in Teff
  83- 87 F5.3   Rsun    Radius  Radius, solar units
  89- 93 F5.3   Rsun  e_Radius  Uncertainty in Radius
  95- 99 F5.2   km/s    vsini   Rotational velocity v*sin(i), km/s
 101-104 F4.2   km/s  e_vsini   Uncertainty in vsini
 106-111 F6.4   d       Per     Period
 113-118 F6.4   d     e_Per     Uncertainty in Per
 120-124 F5.3   ---     sini    Sin of the inclination on the sky
 126-130 F5.3   ---   E_sini    Upper uncertainty on sini (84th percentile)
 132-136 F5.3   ---   e_sini    Lower uncertainty on sini (16th percentile)
 138-140 A3     ---   r_RVel    Radial Velocity source survey (1)
--------------------------------------------------------------------------------
Note (1): Radial Velocity source survey --
    GES = Gaia-ESO, Gilmore et al. (2012Msngr.147...25G).
--------------------------------------------------------------------------------
5290715919819356800 118.96424957852149 -60.96702259898470 0.7 23.40 0.47 4290 210 0.637 0.029 55.2  2.2  0.221  0.010  0.382 0.037 0.032 GES 
5290830097230075904 119.96543161509750 -60.36926980260596 0.9 24.73 0.26 6340 160 1.216 0.024 12.80 0.64 1.902  0.016  0.395 0.030 0.026 GES 
5290667472588665600 119.65382340795934 -61.07613508250784 0.7 24.37 0.18 5780 160 0.948 0.025  5.10 0.41 4.251  0.031  0.455 0.055 0.045 GES 
5290723032285137024 119.24813996671055 -60.83236638554526 0.8 23.88 0.53 4360 120 0.648 0.020 44.7  2.2  0.3905 0.0083 0.534 0.045 0.040 GES 
5290754643245585792 120.30332781353981 -60.89803478262781 0.9 24.03 0.26 5980 140 1.061 0.022  9.60 0.58 3.050  0.010  0.546 0.048 0.042 GES 
5290737669533445248 119.14194733564472 -60.65159281835851 0.7 22.97 0.18 6020 150 0.992 0.021  8.60 0.34 3.2738 0.0083 0.560 0.034 0.031 GES 
5290667541308087168 119.64520129184184 -61.05329746749391 0.7 23.43 0.19 5890 130 1.005 0.019  9.90 0.40 3.026  0.048  0.588 0.037 0.034 GES 
5290817281048004736 119.80580283220925 -60.67328126354531 0.9 22.70 0.19 5590 140 0.917 0.022  7.70 0.39 4.218  0.081  0.700 0.056 0.049 GES 
5290717672165866496 119.04696793529220 -60.84940925748857 0.9 23.14 0.26 4500  99 0.704 0.017  8.50 0.51 2.965  0.046  0.709 0.065 0.057 GES 
5290720042987976576 119.29510027621033 -60.84721976842853 0.8 24.73 0.26 6070 160 1.067 0.022 10.70 0.54 3.746  0.048  0.742 0.056 0.050 GES 
5290747977456314880 120.12015586964222 -61.01335054460787 0.7 24.37 0.26 5980 170 1.033 0.024 12.50 0.63 3.1928 0.0083 0.763 0.058 0.050 GES 
5290667713106775040 119.59901513827423 -61.06229686480379 0.9 24.59 0.19 5910 120 1.022 0.019 11.80 0.47 3.381  0.044  0.770 0.047 0.043 GES 
5290713652076611200 118.77460824476587 -61.07481309495692 0.9 22.78 0.26 5800 140 0.999 0.024 10.70 0.54 3.726  0.031  0.789 0.059 0.054 GES 
5290710800218328192 118.83224056030620 -61.07213912553202 0.7 24.14 0.37 5870 190 1.054 0.021 12.20 0.98 3.542  0.023  0.815 0.095 0.079 GES 
5290728834785867264 118.70912021335729 -60.84460613454599 0.8 24.67 0.27 5980 150 1.047 0.022 15.00 0.75 2.921  0.048  0.827 0.063 0.056 GES 
5290725231308404864 119.42793480566988 -60.73903354155364 0.9 25.54 0.27 6200 140 1.124 0.026 19.20 0.96 2.41   0.24   0.831 0.12  0.098 GES 
5290739937276199168 119.30063041431670 -60.55244766708006 0.7 23.11 0.35 5070 110 0.799 0.019 35.2  1.8  0.9792 0.0083 0.852 0.065 0.057 GES 
5290723204083832448 119.28904318367995 -60.80071348518938 0.9 24.29 0.30 6320 140 1.207 0.026 32.8  1.6  1.587  0.050  0.854 0.072 0.064 GES 
5290725781064133760 119.29150030913925 -60.73612291569221 0.7 25.45 0.26 5840 140 0.966 0.022 13.10 0.66 3.188  0.013  0.854 0.064 0.056 GES 
5290770345645486976 119.96923296451449 -60.68772763255449 0.9 24.52 0.32 6300 130 1.193 0.024 21.9  1.1  2.358  0.028  0.855 0.064 0.057 GES 
5290838962037067648 119.54578810711885 -60.41739304924166 1.0 24.89 0.59 6430 140 1.26  0.024 68.0  3.4  0.809  0.016  0.863 0.066 0.059 GES 
5290771032840440832 120.25893515927606 -60.75072932871493 0.8 24.70 0.32 6410 140 1.257 0.026 38.1  1.9  1.526  0.016  0.914 0.068 0.061 GES 
5290777522534884864 120.35195969813897 -60.58772334905382 0.9 23.75 0.38 6460 140 1.281 0.025 43.1  2.2  1.408  0.010  0.936 0.069 0.062 GES 
5291030448862535808 119.23937225765353 -60.29882809895027 0.7 25.77 0.31 6230 160 1.152 0.025 27.9  1.4  1.984  0.016  0.950 0.070 0.064 GES 
5290673348103622272 119.49029455268763 -60.89410066215391 0.9 24.13 0.18 4960 140 0.808 0.020 17.20 0.52 2.4006 0.0083 1.008 0.051 0.047 GES 
5290653075858442752 119.62662452597256 -61.16857600520724 0.8 26.6  4.0  4520 150 0.703 0.019 75.0  9.0  0.4744 0.0083 1.022 0.18  0.14  GES 
5290824320493640576 120.13826831046497 -60.52314393476707 0.8 25.61 0.39 6260 160 1.181 0.027 46.9  2.3  1.3173 0.0083 1.034 0.077 0.070 GES 
5290664929967787264 119.25998129356094 -61.03465617585395 1.0 25.16 0.38 6490 130 1.375 0.030 50.0  2.5  1.438  0.063  1.038 0.095 0.084 GES 
5290826936134381440 120.12958796129628 -60.46347441474985 0.8 24.09 0.33 6280 150 1.175 0.026 37.6  1.9  1.654  0.010  1.046 0.077 0.069 GES 
5290652938419483904 119.58680314089415 -61.19606083835880 0.9 20.90 0.29 6010 170 1.031 0.020 21.8  1.1  2.5387 0.0083 1.061 0.077 0.069 GES 
5290814807146918016 119.64881348525311 -60.78119984139701 0.9 23.23 0.19 5720 130 0.985 0.024 19.90 0.60 2.668  0.074  1.065 0.063 0.058 GES 
5290715954179096320 119.00514621335617 -60.95737864958140 0.7 24.84 0.36 5950 140 1.068 0.020 28.6  1.4  2.0446 0.0083 1.082 0.078 0.070 GES 
5290744983857413376 120.11979893793894 -61.12912072833813 0.8 23.6  1.0  4080 170 0.583 0.022 68.4  4.1  0.486  0.017  1.134 0.12  0.10  GES 

